Measuring the robustness of Gaussian processes to kernel choice

Gaussian processes (GPs) are used to make medical and scientific decisions, including in cardiac care and monitoring of atmospheric carbon dioxide levels. Notably, the choice of GP kernel is often somewhat arbitrary. In particular, uncountably many kernels typically align with qualitative prior knowledge (e.g.\ function smoothness or stationarity). But in practice, data analysts choose among a handful of convenient standard kernels (e.g.\ squared exponential). In the present work, we ask: Would decisions made with a GP differ under other, qualitatively interchangeable kernels? We show how to answer this question by solving a constrained optimization problem over a finite-dimensional space. We can then use standard optimizers to identify substantive changes in relevant decisions made with a GP. We demonstrate in both synthetic and real-world examples that decisions made with a GP can exhibit non-robustness to kernel choice, even when prior draws are qualitatively interchangeable to a user.

==> figures/load_and_plot_MaunaLoa.py <==
import joblib
import matplotlib.pyplot as plt
import numpy as np
np.set_printoptions(precision=3)


savepath = "./gp_robustness_paper/figures/" #replace with wherever results are on disk. Note do not forget the trailing / in this string.


def viz_warp(stuff_for_plots):
    plt.figure()
    plt.plot(stuff_for_plots['viz_warp']['xaxis'], stuff_for_plots['viz_warp']['yaxis'], 'ro')
    # plt.plot([x_star, x_star], [-8, 8], 'k--', alpha=0.5)
    plt.xlabel("x")
    plt.ylabel("g(x)")
    # plt.title("x_star={0:02}".format(x_star[0]))
    plt.axis('equal')


def prior_draws(stuff_for_plots, side_by_side=False):
    x_test = stuff_for_plots['prior_draws']['xaxis']
    f = stuff_for_plots['prior_draws']['f']
    fperturbed = stuff_for_plots['prior_draws']['fperturbed']
    num_draws = len(f)
    if not side_by_side:
        fig, axs = plt.subplots(2, int(num_draws / 2), figsize=(20, 7.5), sharex=True, sharey=False)
        for i, ax in enumerate(axs.flatten()):
            ax.plot(x_test, f[i], 'b-', label="True", alpha=0.2)
            ax.plot(x_test, fperturbed[i], 'k-', label="Perturbed", alpha=0.2)
            plt.legend()
        plt.tight_layout()
    else:
        fig, axs = plt.subplots(1, 2, figsize=(12, 4), sharex=True, sharey=True)
        # plt.figure(figsize=(7, 4))
        for fsample in f:
            axs[0].plot(x_test, fsample, '-')
        axs[0].set_ylabel("f(x)", fontsize=20)
        axs[0].set_xlabel("x", fontsize=20)
        axs[0].set_title("Prior draws from original kernel", fontsize=20)

        # plt.savefig("{0}maunaloa-original-prior.png".format(savepath), dpi=200, bbox_inches='tight')
        # plt.figure(figsize=(7, 4))
        for fsample in fperturbed:
            axs[1].plot(x_test, fsample, '-')
        # plt.ylabel("f(x)", fontsize=20)
        axs[1].set_xlabel("x", fontsize=20)
        axs[1].set_title("Prior draws from perturbed kernel", fontsize=20)
        plt.tight_layout()
        plt.savefig("{0}maunaloa-perturbed-original-prior.png".format(savepath), dpi=200, bbox_inches='tight')



def posterior_draws(stuff_for_plots):
    plt.figure(figsize=(25, 4))
    truncate_left = 450
    original_mean = stuff_for_plots['posterior_draws']['original_mean']
    original_var = stuff_for_plots['posterior_draws']['original_var']
    perturbed_mean = stuff_for_plots['posterior_draws']['perturbed_mean']
    perturbed_var = stuff_for_plots['posterior_draws']['perturbed_var']
    x_star = stuff_for_plots['posterior_draws']['x_star']
    mu_0 = stuff_for_plots['posterior_draws']['mu_0']
    mu_eps = stuff_for_plots['posterior_draws']['mu_eps']
    x = stuff_for_plots['x'][truncate_left:]
    y = stuff_for_plots['y'][truncate_left:]
    xtest = stuff_for_plots['xtest']
    ytest = stuff_for_plots['ytest']

    plt.plot(xtest, original_mean, 'k-', label="Original posterior mean")
    plt.fill_between(x=xtest, y1=original_mean.ravel() + 3 * np.sqrt(original_var),
                     y2=original_mean.ravel() - 3 * np.sqrt(original_var),
                     alpha=0.2, color='k')
    plt.plot(xtest, perturbed_mean, 'r--', label="Perturbed posterior mean")
    plt.fill_between(x=xtest, y1=perturbed_mean.ravel() + 3 * np.sqrt(perturbed_var),
                     y2=perturbed_mean.ravel() - 3 * np.sqrt(perturbed_var),
                     alpha=0.2, color='r')
    plt.plot(xtest, ytest, 'g-', label='Ground Truth')
    # plt.plot(X[-n_star:], y_star, 'ro', alpha=0.1)
    plt.plot(x_star, mu_0, 'ko', )
    plt.plot(x_star, mu_eps, 'ko', label='Perturbation point')
    plt.plot(x, y, 'ko', alpha=0.1, label='Training data')
    plt.ylabel("CO2 concentration in ppm", fontsize=20)
    plt.xlabel("Year", fontsize=20)
    plt.legend(fontsize=16)
    plt.xticks(fontsize=12.5)
    plt.yticks(fontsize=12.5)
    plt.savefig("{0}maunaloa-posteior.png".format(savepath), dpi=200, bbox_inches='tight')


def load_best(epsilon):
    loss_at_term = np.zeros([5])
    for seed in np.arange(5):
        stuff_for_plots = joblib.load(
            './input_warp/1-50-50-1/MMLE_MaunaLoa_stuff_for_plots_epsilon{0:03}_seed{1:02}'.format(epsilon, seed))
        loss_at_term[seed] = stuff_for_plots['loss_at_term']

    best_seed = np.argmin(loss_at_term)
    print(best_seed)
    print(loss_at_term)
    stuff_for_plots = joblib.load(
        './input_warp/1-50-50-1/MMLE_MaunaLoa_stuff_for_plots_epsilon{0:03}_seed{1:02}'.format(epsilon, best_seed))
    return stuff_for_plots


def constrant_set_plots():
    plt.figure(figsize=(7, 4))
    for epsilon in [1e-6, 0.025, 0.05, 0.075, 0.1, 0.125, 0.15]:
        stuff_for_plots = load_best(epsilon)
        y_star = stuff_for_plots['ytest'][-8:-7]
        mu_star = stuff_for_plots['posterior_draws']['mu_eps']
        print(mu_star, epsilon)
        plt.plot(epsilon, mu_star[0], 'bo')
    plt.plot([0, 0.16], y_star * np.ones([2]), 'r-')
    plt.ylim([395, 425])
    plt.ylabel("CO2 concentration in ppm", fontsize=20)
    plt.xlabel("Constraint set size (proxy)", fontsize=20)
    plt.xticks(ticks=[0, 0.05, 0.1, 0.15], fontsize=12.5)
    plt.yticks(ticks=[np.round(y_star-20), np.round(y_star-15), np.round(y_star-10), np.round(y_star-5), np.round(y_star), np.round(y_star + 5)], fontsize=12.5)
    plt.savefig("{0}maunaloa-constraintset.png".format(savepath), dpi=200, bbox_inches='tight')


constrant_set_plots()
# plt.show()

# stuff_for_plots = load_best(epsilon=0.075)
# prior_draws(stuff_for_plots, side_by_side=True)
# viz_warp(stuff_for_plots)
# posterior_draws(stuff_for_plots)
plt.show()





